Relations between tautological cycles on Jacobians

We study tautological cycle classes on the Jacobian of a curve. We prove a new result about the ring of tautological classes on a general curve that allows, among other things, easy dimension calculations and leads to some general results about the structure of this ring. Next we obtain a vanishing result for some of the generating classes p_i; this gives an improvement of an earlier result of Herbaut. Finally we lift a result of Herbaut and van der Geer-Kouvidakis to the Chow ring (as opposed to its quotient modulo algebraic equivalence) and we give a method to obtain further explicit cycle relations. As an ingredient for this we prove a theorem about how Polishchuk's operator D lifts to the tautological subalgebra of Chow(J).

==> BM.mac <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%                                            %%
%% MACROS for the paper                       %%
%% "Serre-Tate theory for PEL moduli spaces"  %%
%% by Ben Moonen                              %%
%%                                            %%
%% version: August 2002                       %%
%%                                            %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%
%% PART 1 :  FONTS
%%

%%
%% Titles and name of author
%%
\font\titlefont=cmbx12 
\font\namefont=cmr12
\font\sectitlefont=cmbx12
%%
%% MSA and MSB
%%
\catcode`\@=11
\def\hexnumber@#1{\ifcase#1 0\or1\or2\or3\or4\or5\or6\or7\or8\or9\or
        A\or B\or C\or D\or E\or F\fi }
\font\tenmsa=msam10  \font\tenmsb=msbm10
\font\eightmsa=msam8 \font\eightmsb=msbm8
\font\sevenmsa=msam7 \font\sevenmsb=msbm7
\font\sixmsa=msam6   \font\sixmsb=msbm6
\font\fivemsa=msam5  \font\fivemsb=msbm5
\newfam\msafam
\textfont\msafam=\tenmsa  \scriptfont\msafam=\sevenmsa
  \scriptscriptfont\msafam=\fivemsa
\edef\msa@{\hexnumber@\msafam}
\newfam\msbfam
\textfont\msbfam=\tenmsb  \scriptfont\msbfam=\sevenmsb
  \scriptscriptfont\msbfam=\fivemsb
\edef\msb@{\hexnumber@\msbfam}
\def\Bbb{\ifmmode\let\next\Bbb@\else
        \def\next{\errmessage{Use \string\Bbb\space only in math 
mode}}\fi\next}
\def\Bbb@#1{{\Bbb@@{#1}}}
\def\Bbb@@#1{\fam\msbfam#1}
%%
%% EUFM
%%
\font\teneufm=eufm10
\font\eighteufm=eufm8
\font\seveneufm=eufm7
\font\sixeufm=eufm6
\font\fiveeufm=eufm5
\newfam\eufmfam
\textfont\eufmfam=\teneufm  \scriptfont\eufmfam=\seveneufm
  \scriptscriptfont\eufmfam=\fiveeufm
\edef\eufm@{\hexnumber@\eufmfam}
\def\frak{\ifmmode\let\next\frak@\else
        \def\next{\errmessage{Use \string\frak\space only in math mode}}\fi\next}
\def\frak@#1{\fam\eufmfam#1}
%%
%% RSFS
%%
\font\teneusm=rsfs10
\font\seveneusm=rsfs7
\font\fiveeusm=rsfs5
\newfam\eusmfam
\textfont\eusmfam=\teneusm  \scriptfont\eusmfam=\seveneusm
  \scriptscriptfont\eusmfam=\fiveeusm
\edef\eusm@{\hexnumber@\eusmfam}
\def\euscr{\ifmmode\let\next\euscr@\else
        \def\next{\errmessage{Use \string\euscr\space only in math mode}}\fi\next}
\def\euscr@#1{\fam\eusmfam#1}
%%
%% Special Math chars
%%
\mathchardef\square="0\msa@03
\mathchardef\subsetneq="3\msb@28
\mathchardef\myleq="3\msa@36
\mathchardef\mygeq="3\msa@3E
\let\leq=\myleq
\let\geq=\mygeq
\catcode`\@=12
%%
%% Fonts for 8-point
%%
\font\eightrm=cmr8  \font\sixrm=cmr6
\font\eighti=cmmi8  \font\sixi=cmmi6
\font\eightsy=cmsy8 \font\sixsy=cmsy6
\font\eightbf=cmbx8 \font\sixbf=cmbx6
\font\eighttt=cmtt8
\font\eightit=cmti8
\font\eightsl=cmsl8
\font\eighteusm=rsfs7 scaled\magstep1
\font\sixeusm=rsfs5 scaled\magstep1
%%
\catcode`@=11
\newskip\ttglue
\def\eightpoint{\def\rm{\fam0\eightrm}% switch to 8-point type
  \textfont0=\eightrm \scriptfont0=\sixrm \scriptscriptfont0=\fiverm
  \textfont1=\eighti  \scriptfont1=\sixi  \scriptscriptfont1=\fivei
  \textfont2=\eightsy \scriptfont2=\sixsy \scriptscriptfont2=\fivesy
  \textfont3=\tenex   \scriptfont3=\tenex \scriptscriptfont3=\tenex
  \textfont\itfam=\eightit  \def\it{\fam\itfam\eightit}%
  \textfont\slfam=\eightsl  \def\sl{\fam\slfam\eightsl}%
  \textfont\ttfam=\eighttt  \def\tt{\fam\ttfam\eighttt}%
  \textfont\bffam=\eightbf  \scriptfont\bffam=\sixbf
    \scriptscriptfont\bffam=\fivebf  \def\bf{\fam\bffam\eightbf}%
  \textfont\msafam=\eightmsa \scriptfont\msafam=\sixmsa
    \scriptscriptfont\msafam=\fivemsa
  \textfont\msbfam=\eightmsb \scriptfont\msbfam=\sixmsb
    \scriptscriptfont\msbfam=\fivemsb \def\Bbb{\fam\msbfam\eightmsb}%
  \textfont\eufmfam=\eighteufm \scriptfont\eufmfam=\sixeufm
    \scriptscriptfont\eufmfam=\fiveeufm \def\frak{\fam\eufmfam\eighteufm}%
 \textfont\eusmfam=\eighteusm \scriptfont\eusmfam=\sixeusm
    \scriptscriptfont\eusmfam=\fiveeusm \def\euscr{\fam\eusmfam\eighteusm}%
  \tt \ttglue=.5em plus.25em minus.15em
  \normalbaselineskip=10pt
  \setbox\strutbox=\hbox{\vrule height7pt depth2pt width0pt}%
  \let\sc=\sixrm \let\big=\eightbig \normalbaselines\rm}
\def\eightbig#1{{\hbox{$\textfont0=\ninerm\textfont2=\ninesy
  \left#1\vbox to6.5pt{}\right.\n@space$}}}
\catcode`@=12

%%
%% PART 2 :  LAYOUT MACROS
%%

%%
%% PAGE SIZE and PAGE LAYOUT:
%%
\hsize17truecm
\vsize23.5truecm
\topskip=1truecm
\normalbaselineskip=13pt
\normalbaselines
%%
%% SKIPS:
%%
\def\Askip{\vskip 2pc}
\def\Bskip{\medbreak}
\def\Cskip{\smallskip}
\let\Dskip=\smallskip

%%
%% macro om labels in kantlijn af te drukken
%%
\font\labprffont=cmtt8
\def\strutdepth{\dp\strutbox}
\def\labtekst#1{\vtop to \strutdepth{\baselineskip\strutdepth\vss\llap{{\labprffont #1}}\null}}
\def\marglabel#1{\strut\vadjust{\kern-\strutdepth\labtekst{#1\ }}}

%%
%% SECTIONING COMMANDS:
%%
\newcount\secno\secno=0
\newcount\ssecno\ssecno=0
%\newcount\sssecno\sssecno=0
\def\sectno{\number\secno}
\def\ssectno{\number\ssecno}
%\def\sssectno{\number\sssecno}
%\def\printsssno{{\bf \sectno.\ssectno.\sssectno.}\enspace}
\def\printintrosno{{\bf 0.\ssectno.}\enspace}
\newcount\refno\refno=0
\def\referno{\number\refno}

\def\section#1#2{\advance\secno by 1\ssecno=0%
\definexref{#2}{\sectno}{}\vskip 2pc plus 0pt minus 2pt\noindent%
\centerline{{\sectitlefont \S\sectno.\ #1}}\marglabel{#2}%
\par\nobreak\ignorespaces}
%%
\def\ssection#1{\advance\ssecno by 1%
\definexref{#1}{\sectno.\ssectno}{}%
\vskip1\bigskipamount plus 2pt minus 2pt%
\ifnum\ssecno>1\penalty-300\else\nobreak\fi\noindent%
\marglabel{#1}{\bf \sectno.\ssectno.\enspace}\nobreak\ignorespaces}
%%
\def\introduction{\ssecno=0%
\vskip 2pc plus 0pt minus 2pt\noindent%
\centerline{{\sectitlefont Introduction}}
\par\nobreak\ignorespaces}
%%
\def\introsec#1{\advance\ssecno by 1%
\definexref{#1}{0.\ssectno}{}%
\vskip1\bigskipamount plus 2pt minus 2pt%
\ifnum\ssecno>1\penalty-300\else\nobreak\fi\noindent%
\marglabel{#1}\printintrosno\ignorespaces}
%%
\def\references{\refno=0%
\vskip 2pc plus 0pt minus 2pt\noindent%
\centerline{{\sectitlefont References}}
\par\nobreak\ignorespaces}
%%
\def\reflabel#1{\advance\refno by 1%
\definexref{#1}{\referno}{}%
\item{[\referno]}\ignorespaces}

%%
%% In the final version, make the following macro active: 
%%
\def\marglabel#1{\relax}


\newcount\equano\equano=0
\def\equatno{\number\equano}
\def\eqlabel#1{\global\advance\equano by 1%\marglabel{#1}
\eqno(\equatno)%
\definexref{#1}{\equatno}{}}

%%
%% PART 3 :  MATH MACROS
%%

%%
%%  Blackboard Bold
%%
\def\mA{{\Bbb A}}
\def\mC{{\Bbb C}}
\def\mD{{\Bbb D}}
\def\mE{{\Bbb E}}
\def\mF{{\Bbb F}}
\def\mG{{\Bbb G}}
\def\mN{{\Bbb N}}
\def\mP{{\Bbb P}}
\def\mQ{{\Bbb Q}}
\def\mR{{\Bbb R}}
\def\mS{{\Bbb S}}
\def\mX{{\Bbb X}}
\def\mZ{{\Bbb Z}}

\def\Fp{{\mF_p}}
\def\Qp{{\mQ_p}}
\def\Zp{{\mZ_p}}

\def\Fpbar{\overline\mF_p}
\def\mQbar{\overline{\mQ}}
\let\Qbar=\mQbar
\def\Qpbar{\overline\mQ_p}
%%
%%  Script letters:
%%
\def\cA{{\euscr A}}
\def\cB{{\euscr B}}
\def\calC{{\euscr C}}
\def\cD{{\euscr D}}
\def\cDbar{\bar{\cD}}
\def\cDtilde{\tilde{\cD}}
\def\cE{{\euscr E}}
\def\cF{{\euscr F}}
\def\ulcF{\setbox0=\hbox{$F$}\ul{\phantom{F}}\kern-\wd0\cF}
\def\cG{{\euscr G}}
\def\ulcG{\setbox0=\hbox{$J$}\ul{\phantom{J}}\kern-\wd0\cG}
\def\cH{{\euscr H}}
\def\cI{{\euscr I}}
\def\cItil{{\mathchoice{\cI\setbox0=\hbox{t}\kern-\wd0\widetilde{\phantom{t}}}%
  {\cI\setbox0=\hbox{t}\kern-\wd0\widetilde{\phantom{t}}}%
  {\cI\setbox0=\hbox{s}\kern-\wd0\widetilde{\phantom{s}}}{\widetilde{\cI}}}}
\def\cJ{{\euscr J}}
\def\cL{{\euscr L}}
\def\cM{{\euscr M}}
\def\cMtilde{\setbox0=\hbox{$I$}\cM\kern-\wd0\widetilde{\phantom{I}}}
\def\cN{{\euscr N}}
\def\cO{{\euscr O}}
\def\cOtil{\setbox0=\hbox{$I$}\cO\kern-\wd0\widetilde{\phantom{I}}}
\def\cP{{\euscr P}}
\def\cR{{\euscr R}}
\def\cS{{\euscr S}}
\def\cT{{\euscr T}}
\def\cV{{\euscr V}}
\def\cW{{\euscr W}}
\def\cX{{\euscr X}}
\def\ulcX{\setbox0=\hbox{$X$}\ul{\phantom{X}}\kern-\wd0\cX}
\def\ulcY{\setbox0=\hbox{$Y$}\ul{\phantom{Y}}\kern-\wd0\cY}
\def\cY{{\euscr Y}}
%%
%%  Fraktur:
%%
%%
\def\ga{{\frak a}}
\def\gA{{\frak A}}
\def\gb{{\frak b}}
\def\gc{{\frak c}}
\def\gC{{\frak C}}
\def\gf{{\frak f}}
\def\gg{{\frak g}}
\def\gm{{\frak m}}
\def\gsl{{\frak sl}}
\def\gS{{\frak S}}
\def\gX{{\frak X}}
\def\sltwo{{\frak sl}_2}
%%
%% VARIOUS ARROWS
%%
\def\stretcharrow{\mathop{\hbox to 15pt{\rightarrowfill}}}
\def\stretchworra{\mathop{\hbox to 15pt{\leftarrowfill}}}
\def\mapright#1{\mathrel{\stretcharrow\limits^{\;\,#1\;\;}}}
\def\mapleft#1{\mathrel{\stretchworra\limits^{\;\;#1\;\,}}}
\def\mapdown#1{\Big\downarrow\rlap{$\vcenter{\hbox{$\scriptstyle#1$}}$}}
\def\mapdownr#1{\Big\downarrow\rlap{$\vcenter{\hbox{$\scriptstyle#1$}}$}}
\def\mapdownl#1{\llap{$\vcenter{\hbox{$\scriptstyle#1$}}$}\Big\downarrow}
\def\mapse#1{\Big\searrow\rlap{$\vcenter{\hbox{$\scriptstyle#1$}}$}}
\def\mapsw#1{\llap{$\vcenter{\hbox{$\scriptstyle#1$}}$}\swarrow}

\def\sizedmapright#1#2{\setbox0=\hbox{$\mapright{#1}$}%
  \mathrel{\mathop{\hbox to \wd0{\rightarrowfill}}\limits^{\;\,#2\;\;}}}

\def\jjoinrel{\mathrel{\mkern-3.3mu}}
\def\hooklongrightarrow{\lhook\jjoinrel\longrightarrow}
\let\longhookrightarrow=\hooklongrightarrow

\def\isomarrow{\mapright{\sim}}
\def\isomworra{\mapleft{\sim}}
\def\longisomarrow{\mapright{\;\;\sim\;\;}}
\let\tto=\longrightarrow
\def\twoheadrightarrow{\rightarrow\kern -8pt\rightarrow}
\def\longtwoheadrightarrow{\longrightarrow\kern -8pt\rightarrow}
%%
%% OPERATOR NAMES
%%
\def\Aut{{\rm Aut}}
\def\bAut{{\bf Aut}}
\def\Chow{{\rm CH}}
\def\CSp{{\rm CSp}}
\def\Def{{\rm Def}}
\def\End{{\rm End}}
\def\Ext{{\rm Ext}}
\def\bExt{{\bf Ext}}
\def\Extpan{{\rm Extpan}}
\def\Fil{{\rm Fil}}
\def\Frob{{\rm Frob}}
\def\Gal{{\rm Gal}}
\def\GL{{\rm GL}}
\def\Hom{{\rm Hom}}
\def\bHom{{\bf Hom}}
\def\Image{{\rm Im}}
\def\pIsog{p\hbox{-}\cI\kern-3pt{\it sog}}
\def\Jac{{\rm Jac}}
\def\Ker{{\rm Ker}}
\def\Lie{{\rm Lie}}
\def\Mon{{\rm Mon}}
\def\Mult{{\rm Mult}}
\def\NS{{\rm NS}}
\def\OO{{\rm O}}
\def\Ord{{\rm Ord}}
\def\Pic{{\rm Pic}}
\def\Poch{{\bf P}}
\def\Res{\mathop{\rm Res}}
\def\Sch{{\rm Sch}}
\def\Sp{{\rm Sp}}
\def\Span{{\rm Span}}
\def\Spec{{\rm Spec}}
\def\Spf{{\rm Spf}}
\def\Standard{{\rm St}}
\def\Sym{{\rm Sym}}
\def\Taut{{\rm Taut}}
\def\Todd{{\rm Td}}
\def\Trd{{\rm Trd}}

\def\adm{{\rm a}}
\def\alg{{\rm alg}}
\def\can{{\rm can}}
\def\chern{{\rm ch}}
\def\charact{{\rm char}}
\def\codim{{\rm codim}}
\def\cris{{\rm cris}}
\def\det{{\rm det}}
\def\et{{\rm et}}
\def\gr{{\rm gr}}
\def\height{{\rm height}}
\def\id{{\rm id}}
\def\len{{\rm length}}
\def\length{\ell}
\def\mult{{\rm mult}}
\def\ord{{\rm ord}}
\def\pr{{\rm pr}}
\def\rank{{\rm rk}}
\def\res{{\rm res}}
\def\taut{{\rm taut}}
\def\trace{{\rm tr}}
\def\unit{{\bf 1}}
\def\univ{{\rm univ}}
%\def\unr{{\rm unr}}
%%
%% CATEGORY NAMES
%%
\def\catBT{{\bf BT}}
\def\catC{{\bf C}}
\def\catDEF{{\rm DEF}}
\def\catEXT{{\rm EXT}}
\def\catFS{{\bf FS}}
\def\MF{{\bf MF}}
\let\catMF=\MF
\def\Sets{{\bf Sets}}
\def\Rep{{\bf Rep}}
\def\Vec{{\bf Vec}}
%%
%% MODIFICATIONS:
%%
\let\tempcolon=\colon
\def\colon{\tempcolon\,}

\let\tempcirc=\circ
\def\circ{\hskip 0.1em%
\mathord{\raise0.25ex\hbox{$\scriptscriptstyle\tempcirc$}}\hskip 0.1em}

\let\phi=\varphi
\let\epsilon=\varepsilon

\def\fibprod{\mathop\times}
\def\tensor{\mathop\otimes}
\def\dirsom{\mathop\oplus}
\let\dirsum=\dirsom
\def\tempprod{{\textstyle{\prod}}}
\def\dirprod{\mathop\tempprod}
\def\disunion{\mathop\amalg}

%%
%% VARIOUS:
%%
\def\gdot{{\raise.25ex\hbox{${\scriptscriptstyle \bullet}$}}}
\def\kbar{{\overline k}}
\def\pprime{{\prime\prime}}
\def\ppprime{{\prime\prime\prime}}
\let\ul=\underline
\let\ol=\overline

\def\Proof{\noindent{\it Proof.\/}\enspace}
\def\SketchProof{\noindent{\it Sketch of the proof.\/}\enspace}
\def\QED{\unskip\nobreak\hfill\hbox{\quad $\square$}}

\def\Romno#1{\uppercase\expandafter{\romannumeral #1}}
\let\romno=\romannumeral



\newif\ifshowdetails
\showdetailsfalse
\def\techdetail#1{\ifshowdetails\bigskip\noindent\hrule\smallskip \noindent {\bf Technical detail:} #1\smallskip\hrule\bigskip\else\relax\fi}

\def\aantekening#1{\ifshowdetails{\tt #1}\else\relax\fi}

%% -- End of Macro-file -- %%



